Neural networks with trainable matrix activation functions

The training process of neural networks usually optimize weights and bias parameters of linear transformations, while nonlinear activation functions are pre-specified and fixed. This work develops a systematic approach to constructing matrix-valued activation functions whose entries are generalized from ReLU. The activation is based on matrix-vector multiplications using only scalar multiplications and comparisons. The proposed activation functions depend on parameters that are trained along with the weights and bias vectors. Neural networks based on this approach are simple and efficient and are shown to be robust in numerical experiments.

==> NNETS/hierarchy/intervals/dataset.py <==
import torch
import torch.nn as nn
from torch.autograd import Variable
import torch.utils.data as torchdata
import torchvision
import matplotlib.pyplot as plt
import numpy as np
import torch.nn.functional as F
from math import sin
from math import pi
import random

torch.set_default_tensor_type('torch.DoubleTensor')
# Hyper Parameters
EPOCH = 1               # train the training data n times, to save time, we just train 1 epoch
BATCH_SIZE = 50
LR = 0.001              # learning rate

#data = np.loadtxt('sin.txt',delimiter=',')
#print(data.shape)
class TrainDataset(torchdata.Dataset):
    def __init__(self,dataset = "sin.txt"):
        self.data = np.loadtxt(dataset,delimiter=',')
    def __getitem__(self,index):
        output = {}
        output['in'] = torch.tensor(self.data[index][0:1])
        output['out'] =torch.tensor (self.data[index][1])
        return output


    def __len__(self):
        return 20000

class TestDataset(torchdata.Dataset):
    def __init__(self):
        pass
    def __getitem__(self,index):
        output = {}
        output['in'] = [random.uniform(-5,5),random.uniform(-5,5)]
        output['out'] = sin(pi* output['in'][0] ) +  sin(pi* output['in'][1] )
        return output


    def __len__(self):
        return 100


if __name__ == '__main__':
    d = TrainDataset()
    print(d.__getitem__(20)['in'])
    print(d.__getitem__(20)['out'])


==> NNETS/hierarchy/intervals/evaluate.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
import matplotlib.pyplot as plt 
from math import log as log 
from math import pi,sin,cos                          
from dataset import TrainDataset
from model import h1_net

torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

mynet = h1_net()
mynet.load_state_dict(torch.load( "nets/h1.pkl"  ))
mynet.cuda()
x = np.loadtxt("sin.txt",delimiter=','  )
print(x.shape)
y = [ sin(100*pi* x[i][0]) + cos(50*pi*x[i][0]) +sin(pi*x[i][0]  )      for i in range(20000)]
result = []
x= np.asarray(x)
f = open('sin_2.txt','w')
for i in range(20000):
    t = torch.tensor([x[i][0:1]]).cuda()
    d = mynet(t)
    error = y[i] - d
    result.append(error.item())
    #print( x[i][0],result[i]  )
    f.write(str(x[i][0]) +","+ str(result[i])  +"\n")
result = np.asarray(result)






==> NNETS/hierarchy/intervals/evaluate2.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
import matplotlib.pyplot as plt 
from math import log as log 
from math import pi,sin,cos                          
from dataset import TrainDataset
from model import h2_net

torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

mynet = h2_net()
mynet.load_state_dict(torch.load( "nets/h2.pkl"  ))
mynet.cuda()
x = np.loadtxt("sin_2.txt",delimiter=','  )
print(x.shape)
y = [ sin(100*pi* x[i][0]) + cos(50*pi*x[i][0]) +sin(pi*x[i][0]  )      for i in range(20000)]
result = []
x= np.asarray(x)
f = open('sin_3.txt','w')
for i in range(20000):
    t = torch.tensor([x[i][0:1]]).cuda()
    d = mynet(t)
    error = y[i] - d
    result.append(error.item())
    #print( x[i][0],result[i]  )
    f.write(str(x[i][0]) +","+ str(result[i])  +"\n")
result = np.asarray(result)






==> NNETS/hierarchy/intervals/gen.py <==
from math import pi
from math import sin,cos
import random

f = open('sin.txt','w')
for i in range(20000):
    a = [float(random.uniform(-1,1))]#,float(random.uniform(-5,5))]
    b = float(sin(100*pi* a[0]) + cos(50*pi*a[0]) +sin(pi*a[0]  )  )
    a = [str(a[0])]
    b = str(b)
    f.write(a[0]+","+b+"\n")

f.close()


==> NNETS/hierarchy/intervals/model.py <==
import torch
import torch.nn as nn
from torchvision.models import resnet
torch.set_default_tensor_type('torch.DoubleTensor')

one = torch.tensor(1.0).cuda()
zero = torch.tensor(0.0).cuda()



class ReLU_r(nn.Module):
    def __init__(self):
        super(ReLU_r,self).__init__()
        self.D1 = nn.Parameter(torch.hstack((torch.zeros(25)-0.01,torch.ones(25)) )   )
        self.interval  = torch.tensor([-5+i*50/100 for i in range(49) ]).cuda()
    def forward(self,x):
        x0 = x
        x1 = self.D1[0]*torch.where(x0<=self.interval[0],x0,zero )+   self.D1[49]*torch.where(x0 > self.interval[48],x0,zero )
        for i in range(1,49):
            x1 = x1 + self.D1[i]* torch.where(x0>self.interval[i-1],one,zero ) * torch.where( x0<= self.interval[i],one,zero ) * x0
        return x1

class ReLU_h1(nn.Module):
    def __init__(self):
        super(ReLU_h1,self).__init__()
        self.D1 = nn.Parameter(torch.hstack((torch.zeros(5)-0.01,torch.ones(5)) )   )
        self.interval  = torch.tensor([-5+i*10/100 for i in range(9) ]).cuda()
        
    def forward(self,x):
        x0 = x
        x1 = self.D1[0]*torch.where(x0<=self.interval[0],x0,zero )+   self.D1[9]*torch.where(x0 > self.interval[8],x0,zero )
        for i in range(1,9):
            x1 = x1 + self.D1[i]* torch.where(x0>self.interval[i-1],one,zero ) * torch.where( x0<= self.interval[i],one,zero ) * x0
        return x1

class ReLU_h2(nn.Module):
    def __init__(self):
        super(ReLU_h2,self).__init__()
        self.D1 = nn.Parameter(torch.hstack((torch.zeros(25)-0.01,torch.ones(25)) )   )
        self.interval  = torch.tensor([-5+i*50/100 for i in range(49) ]).cuda()
        
    def forward(self,x):
        x0 = x
        x1 = self.D1[0]*torch.where(x0<=self.interval[0],x0,zero )+   self.D1[49]*torch.where(x0 > self.interval[48],x0,zero )
        for i in range(1,49):
            x1 = x1 + self.D1[i]* torch.where(x0>self.interval[i-1],one,zero ) * torch.where( x0<= self.interval[i],one,zero ) * x0
        return x1


class ReLU_h3(nn.Module):
    def __init__(self):
        super(ReLU_h3,self).__init__()
        self.D1 = nn.Parameter(torch.hstack((torch.zeros(50)-0.01,torch.ones(50)) )   )
        self.interval  = torch.tensor([-5+i*100/100 for i in range(99) ]).cuda()
        
    def forward(self,x):
        x0 = x
        x1 = self.D1[0]*torch.where(x0<=self.interval[0],x0,zero )+   self.D1[99]*torch.where(x0 > self.interval[98],x0,zero )
        for i in range(1,99):
            x1 = x1 + self.D1[i]* torch.where(x0>self.interval[i-1],one,zero ) * torch.where( x0<= self.interval[i],one,zero ) * x0
        return x1


class r_net(nn.Module):
    def __init__(self):
        super(r_net,self).__init__()
        self.linear1 = nn.Linear(1,500)
        self.D1 = ReLU_r()
        self.linear2 = nn.Linear(500, 500)
        self.D2 = ReLU_r()
        self.linear3 = nn.Linear(500,500)
        self.D3 = ReLU_r()
        self.linear4 = nn.Linear(500,500)
        self.D4 = ReLU_r()
        self.linear5 = nn.Linear(500,500)
        self.D5 = ReLU_r()
        self.linear6 = nn.Linear(500,1)

    def forward(self,x):
        #x = x.view(x.size(0), -1)
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        x = self.D3(x)
        x = self.linear4(x)
        x = self.D4(x)
        x = self.linear5(x)
        x = self.D5(x)
        x = self.linear6(x)
        return x

class h1_net(nn.Module):
    def __init__(self):
        super(h1_net,self).__init__()
        self.linear1 = nn.Linear(1,500)
        self.D1 = ReLU_h1()
        self.linear2 = nn.Linear(500, 500)
        self.D2 = ReLU_h1()
        self.linear3 = nn.Linear(500,500)
        self.D3 = ReLU_h1()
        self.linear4 = nn.Linear(500,500)
        self.D4 = ReLU_h1()
        self.linear5 = nn.Linear(500,500)
        self.D5 = ReLU_h1()
        self.linear6 = nn.Linear(500,1)

    def forward(self,x):
        #x = x.view(x.size(0), -1)
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        x = self.D3(x)
        x = self.linear4(x)
        x = self.D4(x)
        x = self.linear5(x)
        x = self.D5(x)
        x = self.linear6(x)
        return x

class h2_net(nn.Module):
    def __init__(self):
        super(h2_net,self).__init__()
        self.linear1 = nn.Linear(1,500)
        self.D1 = ReLU_h2()
        self.linear2 = nn.Linear(500, 500)
        self.D2 = ReLU_h2()
        self.linear3 = nn.Linear(500,500)
        self.D3 = ReLU_h2()
        self.linear4 = nn.Linear(500,500)
        self.D4 = ReLU_h2()
        self.linear5 = nn.Linear(500,500)
        self.D5 = ReLU_h2()
        self.linear6 = nn.Linear(500,1)

    def forward(self,x):
        #x = x.view(x.size(0), -1)
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        x = self.D3(x)
        x = self.linear4(x)
        x = self.D4(x)
        x = self.linear5(x)
        x = self.D5(x)
        x = self.linear6(x)
        return x

class h3_net(nn.Module):
    def __init__(self):
        super(h3_net,self).__init__()
        self.linear1 = nn.Linear(1,500)
        self.D1 = ReLU_h3()
        self.linear2 = nn.Linear(500, 500)
        self.D2 = ReLU_h3()
        self.linear3 = nn.Linear(500,500)
        self.D3 = ReLU_h3()
        self.linear4 = nn.Linear(500,500)
        self.D4 = ReLU_h3()
        self.linear5 = nn.Linear(500,500)
        self.D5 = ReLU_h3()
        self.linear6 = nn.Linear(500,1)

    def forward(self,x):
        #x = x.view(x.size(0), -1)
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        x = self.D3(x)
        x = self.linear4(x)
        x = self.D4(x)
        x = self.linear5(x)
        x = self.D5(x)
        x = self.linear6(x)
        return x




if __name__ == '__main__':
    net = tri_my20().cuda()
    inp = torch.rand(1,5,1).cuda()
    ou = net(inp)
    print(ou)


==> NNETS/hierarchy/intervals/plot.py <==
import csv
import numpy as np
import matplotlib.pyplot as plt
from math import log as log



loss_my = []
with open('loss/loss_h1.csv','r') as file:
	reader =csv.reader(file)
	for row in reader:
		loss_my.append(float(row[1]))

with open('loss/loss_h2.csv','r') as file:
	reader =csv.reader(file)
	for row in reader:
		loss_my.append(float(row[1]))
with open('loss/loss_h3.csv','r') as file:
	reader =csv.reader(file)
	for row in reader:
		loss_my.append(float(row[1]))

loss_compare = []
with open('loss/loss_r.csv','r') as file:
	reader =csv.reader(file)
	for row in reader:
		loss_compare.append(float(row[1]))



loss_my =np.asarray(loss_my)
loss_compare = np.asarray(loss_compare)[0:3000]

x = np.linspace(1,3000,3000,endpoint= True)

fig = plt.figure()
plt.plot(x,loss_my,label = 'our method')
plt.plot(x,loss_compare,label = 'Tradition')
plt.legend()
plt.xlabel('epoch')
plt.ylabel('loss')
fig.savefig('pic/compare.png', dpi=fig.dpi)


==> NNETS/hierarchy/intervals/train_compare.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import r_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_r.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/r.pkl")
            loss_arr = np.asarray(loss_arr)
            print(i,loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = r_net()
    dataset_train = TrainDataset(dataset = 'sin.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,9000)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy/intervals/train_h1.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import h1_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_h1.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/h1.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = h1_net()
    dataset_train = TrainDataset(dataset = 'sin.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,1000)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy/intervals/train_h2.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import h2_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_h2.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/h2.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = h2_net()
    dataset_train = TrainDataset(dataset = 'sin_2.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,1000)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy/intervals/train_h3.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import h3_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_h3.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/h3.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = h3_net()
    dataset_train = TrainDataset(dataset = 'sin_3.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,3000)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy/layers/sin_5d/dataset.py <==
import torch
import torch.nn as nn
from torch.autograd import Variable
import torch.utils.data as torchdata
import torchvision
import matplotlib.pyplot as plt
import numpy as np
import torch.nn.functional as F
from math import sin
from math import pi
import random

torch.set_default_tensor_type('torch.DoubleTensor')
# Hyper Parameters
EPOCH = 1               # train the training data n times, to save time, we just train 1 epoch
BATCH_SIZE = 50
LR = 0.001              # learning rate

#data = np.loadtxt('sin.txt',delimiter=',')

class TrainDataset(torchdata.Dataset):
    def __init__(self,dataset = "sin.txt"):
        self.data = np.loadtxt(dataset,delimiter=','  )
    def __getitem__(self,index):
        output = {}
        output['in'] = torch.tensor(self.data[index][0:5])
        output['out'] =torch.tensor (self.data[index][5])
        return output


    def __len__(self):
        return 20000



if __name__ == '__main__':
    d = TrainDataset()
    print(d.__getitem__(20)['in'])
    print(d.__getitem__(20)['out'])


==> NNETS/hierarchy/layers/sin_5d/evaluate.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
import matplotlib.pyplot as plt 
from math import log as log 
from math import pi,sin,cos                          
from dataset import TrainDataset
from model import h1_net

torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

mynet = h1_net()
mynet.load_state_dict(torch.load( "nets/h1.pkl"  ))
mynet.cuda()
x = np.loadtxt("sin.txt",delimiter=','  )
print(x.shape)
y = [sin(pi*x[i][0]+pi*x[i][1]+pi*x[i][2]+pi*x[i][3]+pi*x[i][4])    for i in range(20000)]
result = []
x= np.asarray(x)
f = open('sin_2.txt','w')
for i in range(20000):
    t = torch.tensor([x[i][0:5]]).cuda()
    d = mynet(t)
    error = y[i] - d
    result.append(error.item())
    #print( x[i][0],result[i]  )
    f.write(str(x[i][0])+","+ str(x[i][1])+","+str(x[i][2])+","+str(x[i][3])+","+str(x[i][4])+","+ str(result[i])  +"\n")
result = np.asarray(result)






==> NNETS/hierarchy/layers/sin_5d/evaluate2.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
import matplotlib.pyplot as plt 
from math import log as log 
from math import pi,sin,cos                          
from dataset import TrainDataset
from model import h2_net

torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

mynet = h2_net()
mynet.load_state_dict(torch.load( "nets/h2.pkl"  ))
mynet.cuda()
x = np.loadtxt("sin_2.txt",delimiter=','  )
print(x.shape)
y = [sin(pi*x[i][0]+pi*x[i][1]+pi*x[i][2]+pi*x[i][3]+pi*x[i][4])    for i in range(20000)]
result = []
x= np.asarray(x)
f = open('sin_3.txt','w')
for i in range(20000):
    t = torch.tensor([x[i][0:5]]).cuda()
    d = mynet(t)
    error = y[i] - d
    result.append(error.item())
    #print( x[i][0],result[i]  )
    f.write(str(x[i][0])+","+ str(x[i][1])+","+str(x[i][2])+","+str(x[i][3])+","+str(x[i][4])+","+ str(result[i])  +"\n")
result = np.asarray(result)






==> NNETS/hierarchy/layers/sin_5d/gen.py <==
from math import pi
from math import sin
import random

f = open('sin.txt','w')
for i in range(20000):
    a = [float(random.uniform(-2,2)),float(random.uniform(-2,2)),float(random.uniform(-2,2)),float(random.uniform(-2,2)),float(random.uniform(-2,2)) ]
    b = float(sin(pi* a[0] + pi* a[1]+ pi* a[2] + pi* a[3]+ pi* a[4] ))
    a = [str(a[0]),str(a[1]),str(a[2]),str(a[3]),str(a[4]) ]
    b = str(b)
    f.write(a[0]+","+a[1]+","+a[2]+","+a[3]+","+a[4]+","+b+"\n")

f.close()


==> NNETS/hierarchy/layers/sin_5d/model.py <==
import torch
import torch.nn as nn
from torchvision.models import resnet
torch.set_default_tensor_type('torch.DoubleTensor')


class h1_net(nn.Module):
    def __init__(self):
        super(h1_net,self).__init__()
        self.linear1 = nn.Linear(5,10)
        self.D1 = nn.ReLU()
        self.linear2 = nn.Linear(10,1)

    def forward(self,x):
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        return x

class h2_net(nn.Module):
    def __init__(self):
        super(h2_net,self).__init__()
        self.linear1 = nn.Linear(5,10)
        self.D1 = nn.ReLU()
        self.linear2 = nn.Linear(10,10)
        self.D2 = nn.ReLU()
        self.linear3 = nn.Linear(10,1)

    def forward(self,x):
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        return x

class h3_net(nn.Module):
    def __init__(self):
        super(h3_net,self).__init__()
        self.linear1 = nn.Linear(5,10)
        self.D1 = nn.ReLU()
        self.linear2 = nn.Linear(10,10)
        self.D2 = nn.ReLU()
        self.linear3 = nn.Linear(10,10)
        self.D3 = nn.ReLU()
        self.linear4 = nn.Linear(10,1)

    def forward(self,x):
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        x = self.D3(x)
        x = self.linear4(x)
        return x

class r_net(nn.Module):
    def __init__(self):
        super(r_net,self).__init__()
        self.linear1 = nn.Linear(5,10)
        self.D1 = nn.ReLU()
        self.linear2 = nn.Linear(10,10)
        self.D2 = nn.ReLU()
        self.linear3 = nn.Linear(10,1)
    def forward(self,x):
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        return x

if __name__ == '__main__':
    net = tri_my20().cuda()
    inp = torch.rand(1,5,1).cuda()
    ou = net(inp)
    print(ou)


==> NNETS/hierarchy/layers/sin_5d/plot.py <==
import csv
import numpy as np
import matplotlib.pyplot as plt
from math import log as log



loss_my = []
with open('loss/loss_h1.csv','r') as file:
	reader =csv.reader(file)
	for row in reader:
		loss_my.append(float(row[1]))

with open('loss/loss_h2.csv','r') as file:
	reader =csv.reader(file)
	for row in reader:
		loss_my.append(float(row[1]))
with open('loss/loss_h3.csv','r') as file:
	reader =csv.reader(file)
	for row in reader:
		loss_my.append(float(row[1]))

loss_compare = []
with open('loss/loss_r.csv','r') as file:
	reader =csv.reader(file)
	for row in reader:
		loss_compare.append(float(row[1]))



loss_my =np.asarray(loss_my)
loss_compare = np.asarray(loss_compare)[0:9000]

x = np.linspace(1,9000,9000,endpoint= True)

fig = plt.figure()
plt.plot(x,loss_my,label = 'our method')
plt.plot(x,loss_compare,label = 'Tradition')
plt.legend()
plt.xlabel('epoch')
plt.ylabel('loss')
fig.savefig('pic/compare.png', dpi=fig.dpi)

==> NNETS/hierarchy/layers/sin_5d/train_compare.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import r_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_r.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/r.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = r_net()
    dataset_train = TrainDataset(dataset = 'sin.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,9000)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy/layers/sin_5d/train_h1.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import h1_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_h1.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/h1.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = h1_net()
    dataset_train = TrainDataset(dataset = 'sin.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,3000)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy/layers/sin_5d/train_h2.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import h2_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_h2.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/h2.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = h2_net()
    dataset_train = TrainDataset(dataset = 'sin_2.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,3000)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy/layers/sin_5d/train_h3.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import h3_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_h3.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/h3.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = h3_net()
    dataset_train = TrainDataset(dataset = 'sin_3.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,3000)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy/neurons/sin_5d/dataset.py <==
import torch
import torch.nn as nn
from torch.autograd import Variable
import torch.utils.data as torchdata
import torchvision
import matplotlib.pyplot as plt
import numpy as np
import torch.nn.functional as F
from math import sin
from math import pi
import random

torch.set_default_tensor_type('torch.DoubleTensor')
# Hyper Parameters
EPOCH = 1               # train the training data n times, to save time, we just train 1 epoch
BATCH_SIZE = 50
LR = 0.001              # learning rate

#data = np.loadtxt('sin.txt',delimiter=',')

class TrainDataset(torchdata.Dataset):
    def __init__(self,dataset = "sin.txt"):
        self.data = np.loadtxt(dataset,delimiter=','  )
    def __getitem__(self,index):
        output = {}
        output['in'] = torch.tensor(self.data[index][0:5])
        output['out'] =torch.tensor (self.data[index][5])
        return output


    def __len__(self):
        return 20000



if __name__ == '__main__':
    d = TrainDataset()
    print(d.__getitem__(20)['in'])
    print(d.__getitem__(20)['out'])


==> NNETS/hierarchy/neurons/sin_5d/evaluate.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
import matplotlib.pyplot as plt 
from math import log as log 
from math import pi,sin,cos                          
from dataset import TrainDataset
from model import h1_net

torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

mynet = h1_net()
mynet.load_state_dict(torch.load( "nets/h1.pkl"  ))
mynet.cuda()
x = np.loadtxt("sin.txt",delimiter=','  )
print(x.shape)
y = [sin(pi*x[i][0]+pi*x[i][1]+pi*x[i][2]+pi*x[i][3]+pi*x[i][4])    for i in range(20000)]
result = []
x= np.asarray(x)
f = open('sin_1.txt','w')
for i in range(20000):
    t = torch.tensor([x[i][0:5]]).cuda()
    d = mynet(t)
    error = y[i] - d
    result.append(error.item())
    #print( x[i][0],result[i]  )
    f.write(str(x[i][0])+","+ str(x[i][1])+","+str(x[i][2])+","+str(x[i][3])+","+str(x[i][4])+","+ str(result[i])  +"\n")
result = np.asarray(result)






==> NNETS/hierarchy/neurons/sin_5d/evaluate2.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
import matplotlib.pyplot as plt 
from math import log as log 
from math import pi,sin,cos                          
from dataset import TrainDataset
from model import h2_net

torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

mynet = h2_net()
mynet.load_state_dict(torch.load( "nets/h2.pkl"  ))
mynet.cuda()
x = np.loadtxt("sin_1.txt",delimiter=','  )
print(x.shape)
y = [sin(pi*x[i][0]+pi*x[i][1]+pi*x[i][2]+pi*x[i][3]+pi*x[i][4])    for i in range(20000)]
result = []
x= np.asarray(x)
f = open('sin_2.txt','w')
for i in range(20000):
    t = torch.tensor([x[i][0:5]]).cuda()
    d = mynet(t)
    error = y[i] - d
    result.append(error.item())
    #print( x[i][0],result[i]  )
    f.write(str(x[i][0])+","+ str(x[i][1])+","+str(x[i][2])+","+str(x[i][3])+","+str(x[i][4])+","+ str(result[i])  +"\n")
result = np.asarray(result)






==> NNETS/hierarchy/neurons/sin_5d/gen.py <==
from math import pi
from math import sin
import random

f = open('sin.txt','w')
for i in range(20000):
    a = [float(random.uniform(-2,2)),float(random.uniform(-2,2)),float(random.uniform(-2,2)),float(random.uniform(-2,2)),float(random.uniform(-2,2)) ]
    b = float(sin(pi* a[0] + pi* a[1]+ pi* a[2] + pi* a[3]+ pi* a[4] ))
    a = [str(a[0]),str(a[1]),str(a[2]),str(a[3]),str(a[4]) ]
    b = str(b)
    f.write(a[0]+","+a[1]+","+a[2]+","+a[3]+","+a[4]+","+b+"\n")

f.close()


==> NNETS/hierarchy/neurons/sin_5d/model.py <==
import torch
import torch.nn as nn
from torchvision.models import resnet
torch.set_default_tensor_type('torch.DoubleTensor')


class h1_net(nn.Module):
    def __init__(self):
        super(h1_net,self).__init__()
        self.linear1 = nn.Linear(5,15)
        self.D1 = nn.ReLU()
        self.linear2 = nn.Linear(15,15)
        self.D2 = nn.ReLU()
        self.linear3 = nn.Linear(15,1)

    def forward(self,x):
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        return x

class h2_net(nn.Module):
    def __init__(self):
        super(h2_net,self).__init__()
        self.linear1 = nn.Linear(5,20)
        self.D1 = nn.ReLU()
        self.linear2 = nn.Linear(20,20)
        self.D2 = nn.ReLU()
        self.linear3 = nn.Linear(20,1)

    def forward(self,x):
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        return x

class h3_net(nn.Module):
    def __init__(self):
        super(h3_net,self).__init__()
        self.linear1 = nn.Linear(5,25)
        self.D1 = nn.ReLU()
        self.linear2 = nn.Linear(25,25)
        self.D2 = nn.ReLU()
        self.linear3 = nn.Linear(25,1)

    def forward(self,x):
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        return x

class r_net(nn.Module):
    def __init__(self):
        super(r_net,self).__init__()
        self.linear1 = nn.Linear(5,20)
        self.D1 = nn.ReLU()
        self.linear2 = nn.Linear(20,20)
        self.D2 = nn.ReLU()
        self.linear3 = nn.Linear(20,1)
    def forward(self,x):
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        return x

if __name__ == '__main__':
    net = tri_my20().cuda()
    inp = torch.rand(1,5,1).cuda()
    ou = net(inp)
    print(ou)


==> NNETS/hierarchy/neurons/sin_5d/plot.py <==
import csv
import numpy as np
import matplotlib.pyplot as plt
from math import log as log



loss_my = []
with open('loss/loss_h1.csv','r') as file:
	reader =csv.reader(file)
	for row in reader:
		loss_my.append(float(row[1]))

with open('loss/loss_h2.csv','r') as file:
	reader =csv.reader(file)
	for row in reader:
		loss_my.append(float(row[1]))
with open('loss/loss_h3.csv','r') as file:
	reader =csv.reader(file)
	for row in reader:
		loss_my.append(float(row[1]))

loss_compare = []
with open('loss/loss_r.csv','r') as file:
	reader =csv.reader(file)
	for row in reader:
		loss_compare.append(float(row[1]))



loss_my =np.asarray(loss_my)
loss_compare = np.asarray(loss_compare)[0:9000]

x = np.linspace(1,9000,9000,endpoint= True)

fig = plt.figure()
plt.plot(x,loss_my,label = 'our method')
plt.plot(x,loss_compare,label = 'Tradition')
plt.legend()
plt.xlabel('epoch')
plt.ylabel('loss')
fig.savefig('pic/compare.png', dpi=fig.dpi)

==> NNETS/hierarchy/neurons/sin_5d/train_compare.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import r_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_r.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/r.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = r_net()
    dataset_train = TrainDataset(dataset = 'sin.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,9000)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy/neurons/sin_5d/train_h1.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import h1_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_h1.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/h1.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = h1_net()
    dataset_train = TrainDataset(dataset = 'sin.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,3000)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy/neurons/sin_5d/train_h2.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import h2_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_h2.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/h2.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = h2_net()
    dataset_train = TrainDataset(dataset = 'sin_1.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,3000)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy/neurons/sin_5d/train_h3.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import h3_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_h3.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/h3.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = h3_net()
    dataset_train = TrainDataset(dataset = 'sin_2.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,3000)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy/neurons/sin_5d/train_tradition.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import MYNET,NET,MYNET2,NET2
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_tradition.csv',mode = 'a' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                #output = torch.max(module(img ),1)
                #print(img.shape)
                output = module(img)[:,0]
                #output = torch.max(module(img ),1)
                #print(output,label)
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
                #print(loss)
            torch.save(module.state_dict(),"nets/tradition.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = NET()
    net.load_state_dict(torch.load("nets/tradition.pkl"))
    dataset_train = TrainDataset()
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.00001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,500)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy_v2/intervals/sin_new/model.py <==
import torch
import torch.nn as nn
from torchvision.models import resnet
torch.set_default_tensor_type('torch.DoubleTensor')

one = torch.tensor(1.0).cuda()
zero = torch.tensor(0.0).cuda()



class ReLU_h1(nn.Module):
    def __init__(self):
        super(ReLU_h1,self).__init__()
        self.D1 = nn.Parameter(torch.hstack((torch.zeros(1)-0.01,torch.ones(1)) )   )
        
    def forward(self,x):
        x0 = x
        x1 = self.D1[0]*torch.where(x0 <= torch.tensor(0.0),x0,torch.tensor(0.0)  ) + self.D1[1]*torch.where(x0 > torch.tensor(0.0),x0,torch.tensor(0.0))
        return x1

class ReLU_h2(nn.Module):
    def __init__(self):
        super(ReLU_h2,self).__init__()
        self.D1 = nn.Parameter(torch.hstack((torch.zeros(4)-0.01,torch.ones(4)) )   )
        self.interval  = torch.tensor([-3 + i*1.0 for i in range(7) ]).cuda()
        
    def forward(self,x):
        x0 = x
        x1 = self.D1[0]*torch.where(x0<=self.interval[0],x0,zero )+   self.D1[7]*torch.where(x0 > self.interval[6],x0,zero )
        for i in range(1,7):
            x1 = x1 + self.D1[i]* torch.where(x0>self.interval[i-1],one,zero ) * torch.where( x0<= self.interval[i],one,zero ) * x0
        return x1


class ReLU_h3(nn.Module):
    def __init__(self):
        super(ReLU_h3,self).__init__()
        self.D1 = nn.Parameter(torch.hstack((torch.zeros(8)-0.01,torch.ones(8)) )   )
        self.interval  = torch.tensor([-3.5+i*0.5 for i in range(15) ]).cuda()
        
    def forward(self,x):
        x0 = x
        x1 = self.D1[0]*torch.where(x0<=self.interval[0],x0,zero )+   self.D1[15]*torch.where(x0 > self.interval[14],x0,zero )
        for i in range(1,15):
            x1 = x1 + self.D1[i]* torch.where(x0>self.interval[i-1],one,zero ) * torch.where( x0<= self.interval[i],one,zero ) * x0
        return x1





class h1_net(nn.Module):
    def __init__(self):
        super(h1_net,self).__init__()
        self.linear1 = nn.Linear(1,500)
        self.D1 = ReLU_h1()
        self.linear2 = nn.Linear(500, 500)
        self.D2 = ReLU_h1()
        self.linear3 = nn.Linear(500,500)
        self.D3 = ReLU_h1()
        self.linear4 = nn.Linear(500,500)
        self.D4 = ReLU_h1()
        self.linear5 = nn.Linear(500,500)
        self.D5 = ReLU_h1()
        self.linear6 = nn.Linear(500,1)

    def forward(self,x):
        #x = x.view(x.size(0), -1)
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        x = self.D3(x)
        x = self.linear4(x)
        x = self.D4(x)
        x = self.linear5(x)
        x = self.D5(x)
        x = self.linear6(x)
        return x

class h2_net(nn.Module):
    def __init__(self):
        super(r_net,self).__init__()
        self.linear1 = nn.Linear(1,500)
        self.D1 = ReLU_h2()
        self.linear2 = nn.Linear(500, 500)
        self.D2 = ReLU_h2()
        self.linear3 = nn.Linear(500,500)
        self.D3 = ReLU_h2()
        self.linear4 = nn.Linear(500,500)
        self.D4 = ReLU_h2()
        self.linear5 = nn.Linear(500,500)
        self.D5 = ReLU_h2()
        self.linear6 = nn.Linear(500,1)

    def forward(self,x):
        #x = x.view(x.size(0), -1)
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        x = self.D3(x)
        x = self.linear4(x)
        x = self.D4(x)
        x = self.linear5(x)
        x = self.D5(x)
        x = self.linear6(x)
        return x

class h3_net(nn.Module):
    def __init__(self):
        super(h3_net,self).__init__()
        self.linear1 = nn.Linear(1,500)
        self.D1 = ReLU_h3()
        self.linear2 = nn.Linear(500, 500)
        self.D2 = ReLU_h3()
        self.linear3 = nn.Linear(500,500)
        self.D3 = ReLU_h3()
        self.linear4 = nn.Linear(500,500)
        self.D4 = ReLU_h3()
        self.linear5 = nn.Linear(500,500)
        self.D5 = ReLU_h3()
        self.linear6 = nn.Linear(500,1)

    def forward(self,x):
        #x = x.view(x.size(0), -1)
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        x = self.D3(x)
        x = self.linear4(x)
        x = self.D4(x)
        x = self.linear5(x)
        x = self.D5(x)
        x = self.linear6(x)
        return x




if __name__ == '__main__':
    net = tri_my20().cuda()
    inp = torch.rand(1,5,1).cuda()
    ou = net(inp)
    print(ou)


==> NNETS/hierarchy_v2/intervals/sin_new/pass1.py <==
import time
import os 
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
from model import h1_net, h2_net, h3_net

net1 = h1_net()
net2 = h2_net()
net1.load_state_dict("nets/h1.pkl")

for i in range(4):
    net2.D1.data[i] = net1.D1.data[0]

for i in range(4,8):
    net2.D1.data[i] = net1.D1.data[1]

net2.linear1.weight.data = net1.linear1.weight.data
net2.linear2.weight.data = net1.linear2.weight.data
net2.linear3.weight.data = net1.linear3.weight.data
net2.linear4.weight.data = net1.linear4.weight.data
net2.linear5.weight.data = net1.linear5.weight.data
net2.linear6.weight.data = net1.linear6.weight.data

torch.save(net2.state_dict(),"nets/init_h2.pkl")
  


==> NNETS/hierarchy_v2/intervals/sin_new/pass2.py <==
import time
import os 
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
from model import h1_net, h2_net, h3_net

net1 = h2_net()
net2 = h3_net()
net1.load_state_dict("nets/h2.pkl")

for i in range(8):
    net2.D1.data[2i] = net1.D1.data[i]
    net2.D1.data[2i+1] = net1.D1.data[i]

net2.linear1.weight.data = net1.linear1.weight.data
net2.linear2.weight.data = net1.linear2.weight.data
net2.linear3.weight.data = net1.linear3.weight.data
net2.linear4.weight.data = net1.linear4.weight.data
net2.linear5.weight.data = net1.linear5.weight.data
net2.linear6.weight.data = net1.linear6.weight.data

torch.save(net2.state_dict(),"nets/init_h3.pkl")


==> NNETS/hierarchy_v2/layers/sin_new/dataset.py <==
import torch
import torch.nn as nn
from torch.autograd import Variable
import torch.utils.data as torchdata
import torchvision
import matplotlib.pyplot as plt
import numpy as np
import torch.nn.functional as F
from math import sin
from math import pi
import random

torch.set_default_tensor_type('torch.DoubleTensor')
# Hyper Parameters
EPOCH = 1               # train the training data n times, to save time, we just train 1 epoch
BATCH_SIZE = 50
LR = 0.001              # learning rate

#data = np.loadtxt('sin.txt',delimiter=',')

class TrainDataset(torchdata.Dataset):
    def __init__(self,dataset = "sin.txt"):
        self.data = np.loadtxt(dataset,delimiter=','  )
    def __getitem__(self,index):
        output = {}
        output['in'] = torch.tensor(self.data[index][0:5])
        output['out'] =torch.tensor (self.data[index][5])
        return output


    def __len__(self):
        return 20000



if __name__ == '__main__':
    d = TrainDataset()
    print(d.__getitem__(20)['in'])
    print(d.__getitem__(20)['out'])


==> NNETS/hierarchy_v2/layers/sin_new/gen.py <==
from math import pi
from math import sin
import random

f = open('sin.txt','w')
for i in range(20000):
    a = [float(random.uniform(-2,2)),float(random.uniform(-2,2)),float(random.uniform(-2,2)),float(random.uniform(-2,2)),float(random.uniform(-2,2)) ]
    b = float(sin(pi* a[0] + pi* a[1]+ pi* a[2] + pi* a[3]+ pi* a[4] ))
    a = [str(a[0]),str(a[1]),str(a[2]),str(a[3]),str(a[4]) ]
    b = str(b)
    f.write(a[0]+","+a[1]+","+a[2]+","+a[3]+","+a[4]+","+b+"\n")

f.close()


==> NNETS/hierarchy_v2/layers/sin_new/model.py <==
import torch
import torch.nn as nn
from torchvision.models import resnet
torch.set_default_tensor_type('torch.DoubleTensor')


class h1_net(nn.Module):
    def __init__(self):
        super(h1_net,self).__init__()
        self.linear1 = nn.Linear(5,10)
        self.D1 = nn.ReLU()
        self.linear2 = nn.Linear(10,1)

    def forward(self,x):
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        return x

class h2_net(nn.Module):
    def __init__(self):
        super(h2_net,self).__init__()
        self.linear1 = nn.Linear(5,10)
        self.D1 = nn.ReLU()
        self.linear2 = nn.Linear(10,10)
        self.D2 = nn.ReLU()
        self.linear3 = nn.Linear(10,1)

    def forward(self,x):
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        return x

class h3_net(nn.Module):
    def __init__(self):
        super(h3_net,self).__init__()
        self.linear1 = nn.Linear(5,10)
        self.D1 = nn.ReLU()
        self.linear2 = nn.Linear(10,10)
        self.D2 = nn.ReLU()
        self.linear3 = nn.Linear(10,10)
        self.D3 = nn.ReLU()
        self.linear4 = nn.Linear(10,1)

    def forward(self,x):
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        x = self.D3(x)
        x = self.linear4(x)
        return x

class r_net(nn.Module):
    def __init__(self):
        super(r_net,self).__init__()
        self.linear1 = nn.Linear(5,10)
        self.D1 = nn.ReLU()
        self.linear2 = nn.Linear(10,10)
        self.D2 = nn.ReLU()
        self.linear3 = nn.Linear(10,1)
    def forward(self,x):
        x = self.linear1(x)
        x = self.D1(x)
        x = self.linear2(x)
        x = self.D2(x)
        x = self.linear3(x)
        return x

if __name__ == '__main__':
    net = tri_my20().cuda()
    inp = torch.rand(1,5,1).cuda()
    ou = net(inp)
    print(ou)


==> NNETS/hierarchy_v2/layers/sin_new/pass1.py <==
import time
import os 
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
from model import h1_net, h2_net, h3_net

net1 = h1_net()
net2 = h2_net()

net1.load_state_dict("nets/h1.pkl")


net2.linear1.weight.data = net1.linear1.weight.data
net2.linear1.bias.data = net1.linear1.bias.data

net2.linear3.weight.data = net1.linear2.weight.data
net2.linear3.bias.data = net1.linear2.bias.data

net2.linear2.weight.data = torch.eyes()
net2.linear2.bias.data = torch.zeros()



torch.save(net2.state_dict(),"nets/init_h2.pkl")




==> NNETS/hierarchy_v2/layers/sin_new/pass2.py <==
import time
import os 
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
from model import h1_net, h2_net, h3_net

net1 = h1_net()
net2 = h2_net()

net1.load_state_dict("nets/h2.pkl")


net2.linear1.weight.data = net1.linear1.weight.data
net2.linear1.bias.data = net1.linear1.bias.data

net2.linear2.weight.data = net1.linear2.weight.data
net2.linear2.bias.data = net1.linear2.bias.data

net2.linear4.weight.data = net1.linear3.weight.data
net2.linear4.bias.data = net1.linear3.bias.data

net2.linear3.weight.data = torch.eyes()
net2.linear3.bias.data = torch.zeros()



torch.save(net2.state_dict(),"nets/init_h3.pkl")




==> NNETS/hierarchy_v2/layers/sin_new/train_compare.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import r_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_r.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/r.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = r_net()
    dataset_train = TrainDataset(dataset = 'sin.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,9000)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy_v2/layers/sin_new/train_h1.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import h1_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_h1.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/h1.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = h1_net()
    dataset_train = TrainDataset(dataset = 'sin.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,3000)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy_v2/layers/sin_new/train_h2.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import h2_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_h2.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/h2.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = h2_net()
    dataset_train = TrainDataset(dataset = 'sin_2.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,3000)


if __name__ == '__main__':
    main(2)


==> NNETS/hierarchy_v2/layers/sin_new/train_h3.py <==
import argparse
import numpy as np
import time
import os
import random as rand
import torch
import torch.nn as nn
import torch.utils.data as torchdata
import math
import csv
from dataset import TrainDataset
from model import h3_net
torch.cuda.set_device(0)
torch.set_default_tensor_type('torch.DoubleTensor')

def train(module,loader,optimizers,epoch):
    module.train()
    iterator = iter(loader)
    with open('loss/loss_h3.csv',mode = 'w' ) as csv_file:
        csv_file = csv.writer(csv_file,delimiter = ',',quotechar='"', quoting=csv.QUOTE_MINIMAL)
        #csv_file.writerow(['epoch','loss'])
        for i in range(epoch ):
            module.zero_grad()
            loss = 0
            loss_arr = []
            for index,batch_data in enumerate(loader):
                img = batch_data['in'].cuda()
                label = batch_data['out'].cuda()
                output = module(img)[:,0]
                loss_func = nn.CrossEntropyLoss()
                loss = (output-label)**2
                loss= loss.mean()
                loss_arr.append(loss.item())
                loss.backward()
                optimizers.step()
            torch.save(module.state_dict(),"nets/h3.pkl")
            loss_arr = np.asarray(loss_arr)
            print(loss_arr.mean())
            csv_file.writerow([i,loss_arr.mean()])
def main(args):
    net = h3_net()
    dataset_train = TrainDataset(dataset = 'sin_3.txt')
    loader_train = torchdata.DataLoader(dataset_train,batch_size = 2000,shuffle = True, num_workers=1)
    net.cuda()
    optimizer = torch.optim.Adam(net.parameters(),lr = 0.0001)
    loss_func = nn.CrossEntropyLoss()
    train(net,loader_train,optimizer,3000)


if __name__ == '__main__':
    main(2)

